Recurrence threshold selection for obtaining robust recurrence characteristics in different embedding dimensions

The appropriate selection of recurrence thresholds is a key problem in applications of recurrence quantification analysis and related methods across disciplines. Here, we discuss the distribution of pairwise distances between state vectors in the studied system's state space reconstructed by means of time-delay embedding as the key characteristic that should guide the corresponding choice for obtaining an adequate resolution of a recurrence plot. Specifically, we present an empirical description of the distance distribution, focusing on characteristic changes of its shape with increasing embedding dimension. Our results suggest that selecting the recurrence threshold according to a fixed percentile of this distribution reduces the dependence of recurrence characteristics on the embedding dimension in comparison with other commonly used threshold selection methods. Numerical investigations on some paradigmatic model systems with time-dependent parameters support these empirical findings.

==> comm_roessler.m <==
%% integrate transient roessler

options=odeset('initialstep',.001,'MaxStep',.01);

%[t x] = ode45('roessler_trans',[0:.2:1300],[1 1 0 .32]);
%[t x] = ode45('lorenz_trans',[0:.01:1300],[30 -50 12 180],options);
[t x] = ode45('lorenz',[0:.2:100],[.9649 .1576 .9706],options);
[t x] = ode45('lorenz_trans',[100:.2:1300],[x(end,1:3) 180],options);
%t(1:500) = []; x(1:500,:) = []; %remove transients at the beginning


plot(t,x(:,2))
plot(t,x(:,2),'.k','markersize',1)

%% embedding
m = 1:10;
tau = [3 6 9];
m = 3;
tau = [4];

clear r det trans l lam c

%% reference (no embedding)
Y = crqa(x(:,1:3),1,1,.04,400,40,'sil','rr');
plot(t(1:40:length(Y)), Y(1:40:end,11))


for j = 1:length(m)
    det(:,1,j) = Y(1:40:length(Y),2);
    trans(:,1,j) = Y(1:40:length(Y),13);
    l(:,1,j) = Y(1:40:length(Y),3);
    lam(:,1,j) = Y(1:40:length(Y),6);
end

%% RQA running window
for j = 1:length(m),j
%for j = 1:length(tau),j
    %% find threshold
    %D = crp(x(:,1),m,tau(j),'dis'); D2 = D - eye(size(D));
    D = crp(x(:,1),m(j),tau(1),'dis'); D2 = D - eye(size(D));
    e(1) = quantile(D2(:),.04);
    e(2) = .11*max(D2(:));
    e(3) = .26*mean(D2(:));
    e(4) = .26*median(D2(:));

    %% RQA
    for i = 1:4,i
        Y = crqa(x(:,1),m(j),tau(1),e(i),400,40,'sil');
        %Y = crqa(x(:,1),m,tau(j),e(i),400,40,'sil');
        det(:,i+1,j) = Y(1:40:length(Y),2);
        trans(:,i+1,j) = Y(1:40:length(Y),13);
        l(:,i+1,j) = Y(1:40:length(Y),3);
        lam(:,i+1,j) = Y(1:40:length(Y),6);
        c(i,j,1) = corr(det(:,1,j),det(:,i+1,j));
        c(i,j,2) = corr(trans(:,1,j),trans(:,i+1,j));
        c(i,j,3) = corr(l(:,1,j),l(:,i+1,j));
        c(i,j,4) = corr(lam(:,1,j),lam(:,i+1,j));
    end


end

plot(r(:,:,1))


